Learning Hidden Subgoals under Temporal Ordering Constraints in Reinforcement Learning

In real-world applications, the success of completing a task is often determined by multiple key steps which are distant in time steps and have to be achieved in a fixed time order. For example, the key steps listed on the cooking recipe should be achieved one-by-one in the right time order. These key steps can be regarded as subgoals of the task and their time orderings are described as temporal ordering constraints. However, in many real-world problems, subgoals or key states are often hidden in the state space and their temporal ordering constraints are also unknown, which make it challenging for previous RL algorithms to solve this kind of tasks. In order to address this issue, in this work we propose a novel RL algorithm for {\bf l}earning hidden {\bf s}ubgoals under {\bf t}emporal {\bf o}rdering {\bf c}onstraints (LSTOC). We propose a new contrastive learning objective which can effectively learn hidden subgoals (key states) and their temporal orderings at the same time, based on first-occupancy representation and temporal geometric sampling. In addition, we propose a sample-efficient learning strategy to discover subgoals one-by-one following their temporal order constraints by building a subgoal tree to represent discovered subgoals and their temporal ordering relationships. Specifically, this tree can be used to improve the sample efficiency of trajectory collection, fasten the task solving and generalize to unseen tasks. The LSTOC framework is evaluated on several environments with image-based observations, showing its significant improvement over baseline methods.

==> maze_torch.py <==
import gym
import math
import random
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from collections import namedtuple, deque
from itertools import count
from PIL import Image

import torch
import torch.nn as nn
import torch.optim as optim
import torch.nn.functional as F


# if gpu is to be used
device = torch.device("cpu")  # "cuda" if torch.cuda.is_available() else "cpu")
Transition = namedtuple('Transition',
                        ('state', 'action', 'next_state', 'reward'))


def BinToDec(bins):
    dec = 0
    for k in range(len(bins)):
        dec += bins[k] * (2 ** k)
    return dec


class ReplayMemory(object):

    def __init__(self, capacity):
        self.capacity = capacity
        self.memory = []
        self.position = 0

    def push(self, *args):
        """Saves a transition."""
        if len(self.memory) < self.capacity:
            self.memory.append(None)
        self.memory[self.position] = Transition(*args)
        self.position = (self.position + 1) % self.capacity

    def sample(self, batch_size):
        return random.sample(self.memory, batch_size)

    def __len__(self):
        return len(self.memory)


class DQN(nn.Module):

    def __init__(self, h, w, n_actions, output_size):
        super(DQN, self).__init__()
        self.fc1 = nn.Linear(h * w + n_actions, 256)
        self.fc2 = nn.Linear(256, 256)
        self.out_fc = nn.Linear(256, output_size)

    # Called with either one element to determine next action, or a batch
    # during optimization. Returns tensor([[left0exp,right0exp]...]).
    def forward(self, x):
        x = F.relu(self.fc1(x))
        x = F.relu(self.fc2(x))
        return self.out_fc(x)


def select_action(state, pol_net, n_epoch):
    sample = random.random()
    eps_threshold = EPS_END + (EPS_START - EPS_END) * \
        math.exp(-1. * n_epoch / EPS_DECAY)
    state = torch.tensor(state.reshape(1, -1), device=device, dtype=torch.float)
    if sample > eps_threshold:
        with torch.no_grad():
            return pol_net(state).max(1)[1].view(1, 1)
    else:
        return torch.tensor([[random.randrange(n_actions)]], device=device)


episode_durations = []


def optimize_model(policy_net_sub, target_net_sub, optimizer_sub, memory_sub):
    if len(memory_sub) < BATCH_SIZE:
        return 0
    transitions = memory_sub.sample(BATCH_SIZE)

    batch = Transition(*zip(*transitions))

    state_batch = torch.tensor(batch.state, device=device, dtype=torch.float).detach()
    non_final_mask = torch.tensor(tuple(map(lambda s: s is not None,
                                        batch.next_state)), device=device, dtype=torch.bool).detach()
    non_final_next_states = torch.tensor([s for s in batch.next_state
                                          if s is not None], device=device, dtype=torch.float).detach()
    action_batch = torch.cat(batch.action).detach()
    reward_batch = torch.cat(batch.reward).detach()

    state_action_values = policy_net_sub(state_batch)
    state_action_values = torch.gather(state_action_values, 1, action_batch)

    next_state_values = torch.zeros(BATCH_SIZE, device=device, dtype=torch.float)
    next_state_values[non_final_mask] = target_net_sub(non_final_next_states).max(1)[0]
    # Compute the expected Q values
    expected_state_action_values = ((next_state_values * GAMMA) + reward_batch).detach()

    # Optimize the model
    optimizer_sub.zero_grad()

    # Compute Huber loss
    loss = F.smooth_l1_loss(state_action_values, expected_state_action_values.unsqueeze(1))
    loss.backward()
    for param in policy_net_sub.parameters():
        param.grad.data.clamp_(-1, 1)
    optimizer_sub.step()
    return loss.data.cpu().numpy()


BATCH_SIZE = 64
GAMMA = 0.99
EPS_START = 0.2
EPS_END = 0.05
EPS_DECAY = 100
TARGET_UPDATE = 10
GOAL_ROOM = 3
NUM_KEYS = 3

screen_height, screen_width = 5, 5

# Get number of actions from gym action space
n_actions = 4  # env.available_actions

num_rooms = 16
policy_net = DQN(screen_height, screen_width, n_actions, n_actions).to(device)
target_net = DQN(screen_height, screen_width, n_actions, n_actions).to(device)
target_net.load_state_dict(policy_net.state_dict())
target_net.eval()
optimizer = optim.RMSprop(policy_net.parameters(), lr=1e-3)
memory = ReplayMemory(10000)

steps_done = 0

num_episodes = 2000
high_valid_actions = [
    [1, 3], [1, 2, 3], [1, 2, 3], [1, 2],
    [0, 1, 3], [0, 1, 2, 3], [0, 1, 2, 3], [0, 1, 2],
    [0, 1, 3], [0, 1, 2, 3], [0, 1, 2, 3], [0, 1, 2],
    [0, 3], [0, 2, 3], [0, 2, 3], [0, 2]
]

high_arrived = np.zeros(num_rooms)
high_connect_map = np.zeros((num_rooms, num_rooms))

subtask_trials_num = np.zeros((num_rooms, num_rooms))
subtask_win_num = np.zeros((num_rooms, num_rooms))
win_history_set = [[] for _ in range(num_rooms)]  # history of win/lose game
connect_relation_set, arrived_relation_set = [], []


def update_q_table(last_value, done, states, gotkeys, acts, rwd):
    gamma = 0.98
    value = 0 if done else last_value
    for t in reversed(range(0, len(rwd))):
        Q_table[states[t], gotkeys[t][0], gotkeys[t][1], gotkeys[t][2], gotkeys[t][3], gotkeys[t][4], gotkeys[t][5], acts[t]] = max(rwd[t] + gamma * value,
            Q_table[states[t], gotkeys[t][0], gotkeys[t][1], gotkeys[t][2], gotkeys[t][3], gotkeys[t][4], gotkeys[t][5], acts[t]])
        value = np.max(Q_table[states[t], gotkeys[t][0], gotkeys[t][1], gotkeys[t][2], gotkeys[t][3], gotkeys[t][4], gotkeys[t][5]])


def compute_next_node(c_node, action, w=4, l=4):
    node_x, node_y = c_node // w, c_node % l
    next_node_x, next_node_y = node_x + marco_action_delta[MACRO_ACTIONS[action]][0], \
                               node_y + marco_action_delta[MACRO_ACTIONS[action]][1]
    next_node = next_node_x * w + next_node_y
    return next_node


def model_Q_learning(edge, lock, key, knowrule=False):
    current_node = 15
    goal_node = GOAL_ROOM
    nodes, acts, rewards, keys = [], [], [], []
    gotkey_list, result = [False, False, False], False
    hasgotkey_list, hasopenlock_list = [False, False, False], [False, False, False]
    tmp_edge, tmp_lock, tmp_key = edge.copy(), lock.copy(), key.copy()
    while current_node != goal_node and len(nodes) < 45:
        valid_act = []
        for a in high_valid_actions[current_node]:
            next_n = compute_next_node(current_node, a)
            if tmp_edge[current_node, next_n] == 1:
                valid_act.append(a)
            elif knowrule:
                v_a = True
                for k in range(NUM_KEYS):
                    if not(tmp_lock[current_node, next_n, k] and gotkey_list[k]):
                        v_a = False
                if v_a: valid_act.append(a)

        if valid_act is []:
            assert False

        if np.random.uniform(0, 1) < epsilon:
            act = np.random.choice(valid_act)
        else:
            act_idx = np.argmax(Q_table[current_node, BinToDec(hasgotkey_list), BinToDec(hasopenlock_list)][valid_act])
            act = valid_act[int(act_idx)]

        next_node = compute_next_node(current_node, act)
        nodes.append(current_node)
        keys.append([BinToDec(hasgotkey_list), BinToDec(hasopenlock_list)])
        acts.append(act)
        r = None
        if tmp_edge[current_node, next_node] == 1 or (tmp_lock[current_node, next_node, 0] > 0 and gotkey and knowrule) or \
                (tmp_lock[current_node, next_node, 1] > 0 and gotkey1 and knowrule) or (tmp_lock[current_node, next_node, 2] > 0 and gotkey2 and knowrule):
            r = -5
            if next_node == goal_node:
                result = True
                r = 100
            elif tmp_key[next_node, 0] > 0 and not gotkey and not gotkey1 and not gotkey2:
                gotkey = True
                hasgotkey = True
                tmp_key[next_node, 0] = 0
                r = -5
            elif tmp_key[next_node, 1] > 0 and not gotkey1 and not gotkey and not gotkey2:
                gotkey1 = True
                hasgotkey1 = True
                tmp_key[next_node, 1] = 0
                r = -5
            elif tmp_key[next_node, 2] > 0 and not gotkey1 and not gotkey and not gotkey2:
                gotkey2 = True
                hasgotkey2 = True
                tmp_key[next_node, 2] = 0
                r = -5
            elif tmp_lock[current_node, next_node, 0] > 0 and gotkey and know_rule:
                gotkey = False
                hasopenlock = True
                tmp_lock[current_node, next_node, 0] = 0
                tmp_lock[next_node, current_node, 0] = 0
                tmp_edge[current_node, next_node] = 1
                tmp_edge[next_node, current_node] = 1
                r = 10
            elif tmp_lock[current_node, next_node, 1] > 0 and gotkey1 and know_rule:
                gotkey1 = False
                hasopenlock1 = True
                tmp_lock[current_node, next_node, 1] = 0
                tmp_lock[next_node, current_node, 1] = 0
                tmp_edge[current_node, next_node] = 1
                tmp_edge[next_node, current_node] = 1
                r = 10
            elif tmp_lock[current_node, next_node, 2] > 0 and gotkey2 and know_rule:
                gotkey2 = False
                hasopenlock2 = True
                tmp_lock[current_node, next_node, 2] = 0
                tmp_lock[next_node, current_node, 2] = 0
                tmp_edge[current_node, next_node] = 1
                tmp_edge[next_node, current_node] = 1
                r = 10
            current_node = next_node
        elif edge[current_node, act] == 0:
            r = -100
        rewards.append(r)

    last_value = np.max(Q_table[nodes[-1], keys[-1][0], keys[-1][1], keys[-1][2], keys[-1][3], keys[-1][4], keys[-1][5], :])
    states = np.asarray(nodes).reshape(-1)
    update_q_table(last_value=last_value,
                   done=result,
                   states=states.astype('int'),
                   gotkeys=np.array(keys).reshape(-1, 6),
                   acts=np.array(acts).reshape(-1).astype('int'),
                   rwd=np.array(rewards).reshape(-1))


Q_table = np.zeros((num_rooms, 2 ** NUM_KEYS, 2 ** NUM_KEYS, n_actions)) - 100

uct_beta = 0.5
num_visits = np.ones((num_rooms, 2, 2, 2, 2, n_actions))
subtask_history = deque([], maxlen=50)
subtask_rate = []
steps_list, rewards_list = [], []
epsilon_start = 0.5
epsilon_end = 0.05
know_key = np.zeros((num_rooms, num_colors))
know_lock = np.zeros((num_rooms, num_rooms, num_colors))
know_rule = False

high_connect = np.zeros((num_rooms, num_rooms))
high_hasKey = np.zeros((num_rooms, num_colors))
high_hasLock = np.zeros((num_rooms, num_rooms, num_colors))
# key0_room, key1_room, key2_room = 14, 8, 6
high_hasKey[6, 2] = 1
high_hasKey[8, 1] = 1
high_hasKey[14, 0] = 1
high_hasLock[7, 6, 2] = 1
high_hasLock[6, 7, 2] = 1
high_hasLock[5, 1, 1] = 1
high_hasLock[1, 5, 1] = 1
high_hasLock[8, 4, 0] = 1
high_hasLock[4, 8, 0] = 1
high_connect[7, 6] = 0
high_connect[6, 7] = 0
high_connect[5, 1] = 0
high_connect[1, 5] = 0
high_connect[4, 8] = 0
high_connect[8, 4] = 0

for i_episode in range(num_episodes):

    epsilon = epsilon_start - min(i_episode / 150., 1) * (epsilon_start - epsilon_end)
    env.reset()
    env.set_agent_loc(15, 15)
    agent_room = env.identify_agent_room()
    goal_room = env.identify_goal_room()
    room_sequence, key_sequence, act_sequence = [], [], []
    high_reward_set, high_obs_set, high_done_set = [], [], []
    agent_x, agent_y = env.agent_loc
    got_key, got_key1, got_key2 = False, False, False
    has_got_key, has_got_key1, has_got_key2 = False, False, False
    has_open_lock, has_open_lock1, has_open_lock2 = False, False, False
    env_reward_sum = 0
    # real Q learning
    while agent_room != goal_room and len(room_sequence) < 100:
        if np.random.uniform(0, 1) < epsilon:
            high_act = np.random.choice(high_valid_actions[agent_room])
        else:
            act_idx = np.argmax(Q_table[agent_room, int(has_got_key), int(has_open_lock), int(has_got_key1), int(has_open_lock1), int(has_got_key2), int(has_open_lock2)][high_valid_actions[agent_room]])
            high_act = high_valid_actions[agent_room][int(act_idx)]
        '''
        n_s = np.sum(num_visits[agent_room, int(got_key), int(got_key1), :])
        act_idx = np.argmax(Q_table[agent_room, int(got_key), int(got_key1)][high_valid_actions[agent_room]] +
            uct_beta * np.sqrt(np.log(n_s) / num_visits[agent_room, int(got_key), int(got_key1), :][high_valid_actions[agent_room]]))
        high_act = high_valid_actions[agent_room][int(act_idx)]
        '''

        room_sequence.append(agent_room)
        key_sequence.append([int(has_got_key), int(has_open_lock), int(has_got_key1), int(has_open_lock1), int(has_got_key2), int(has_open_lock2)])
        act_sequence.append(high_act)
        # num_visits[agent_room, int(has_got_key), int(has_open_lock), int(has_got_key1), int(has_open_lock1), high_act] += 1

        # calculate the next room
        agent_room_x, agent_room_y = agent_room // 4, agent_room % 4
        next_room_x, next_room_y = agent_room_x + marco_action_delta[MACRO_ACTIONS[high_act]][0], \
            agent_room_y + marco_action_delta[MACRO_ACTIONS[high_act]][1]
        next_room = next_room_x * 4 + next_room_y

        # try sub-task
        n_trial = 0
        agent_next_done_x, agent_next_done_y, agent_next_loc = None, None, None
        done_reward, sum_reward = None, None
        if subtask_win_num[agent_room, next_room] == 0 and subtask_trials_num[agent_room, next_room] > 30 and \
                np.sum(high_hasLock[agent_room, next_room]) == 0:
            num_trials = 0
        else:
            num_trials = 10
        subtask_done = False
        q_loss = 0.0
        while n_trial < num_trials:
            subtask_done, q_loss_, sum_reward, history_sub, policy_net, memory, agent_next_loc \
                = try_sub_task(agent_room, high_act, next_room, agent_x, agent_y, policy_net, target_net,
                               optimizer, memory, win_history_set[next_room], got_key)
            subtask_trials_num[agent_room, next_room] += 1
            subtask_history.append(int(subtask_done))
            if subtask_done and np.sum(high_hasLock[agent_room, next_room]) == 0:
                high_connect[agent_room, next_room] = 1.
                high_connect[next_room, agent_room] = 1.
                # print("Subtask {} --> {} done!".format(agent_room, next_room))
                agent_next_done_x, agent_next_done_y = agent_next_loc[0], agent_next_loc[1]
                assert agent_next_done_x % 4 == 0 or agent_next_done_y % 4 == 0
                if high_act == 0:
                    agent_next_done_x -= 1
                if high_act == 1:
                    agent_next_done_x += 1
                if high_act == 2:
                    agent_next_done_y -= 1
                if high_act == 3:
                    agent_next_done_y += 1
                subtask_win_num[agent_room, next_room] += 1

            win_history_set[next_room] = history_sub
            q_loss += q_loss_ / num_trials
            n_trial += 1
            if n_trial % 5 == 0:
                target_net.load_state_dict(policy_net.state_dict())

        subtask_rate.append(np.mean(subtask_history))
        if np.sum(high_hasKey[next_room]) > 0:
            know_key[next_room] = high_hasKey[next_room]
        if np.sum(high_hasLock[agent_room, next_room]) > 0:
            know_lock[agent_room, next_room] = high_hasLock[agent_room, next_room]
            know_lock[next_room, agent_room] = high_hasLock[next_room, agent_room]
        if high_connect[agent_room, next_room] == 1 or (high_hasLock[agent_room, next_room, 0] > 0 and got_key) or \
                (high_hasLock[agent_room, next_room, 1] > 0 and got_key1) or (high_hasLock[agent_room, next_room, 2] > 0 and got_key2):
            done_reward = -5
            if next_room == goal_room:
                done_reward = 100
                env_reward_sum += 100
            if high_hasKey[next_room, 0] == 1 and not got_key and not got_key1 and not got_key2:
                got_key, has_got_key = True, True
                done_reward = -5
                env_reward_sum += 0
                high_hasKey[next_room, 0] = 0
            if high_hasKey[next_room, 1] == 1 and not got_key1 and not got_key and not got_key2:
                got_key1, has_got_key1 = True, True
                done_reward = -5
                env_reward_sum += 0
                high_hasKey[next_room, 1] = 0
            if high_hasKey[next_room, 2] == 1 and not got_key1 and not got_key and not got_key2:
                got_key2, has_got_key2 = True, True
                done_reward = -5
                env_reward_sum += 0
                high_hasKey[next_room, 2] = 0
            if high_hasLock[agent_room, next_room, 0] == 1 and got_key:
                if know_rule is False:
                    print("knows rule!!!")
                know_rule = True
                done_reward = 10
                env_reward_sum += 0
                got_key = False
                has_open_lock = True
                high_hasLock[agent_room, next_room, 0] = 0
                high_hasLock[next_room, agent_room, 0] = 0
                high_connect[agent_room, next_room] = 1
                high_connect[next_room, agent_room] = 1
            if high_hasLock[agent_room, next_room, 1] == 1 and got_key1:
                if know_rule is False:
                    print("knows rule!!!")
                know_rule = True
                done_reward = 10
                env_reward_sum += 0
                got_key1 = False
                has_open_lock1 = True
                high_hasLock[agent_room, next_room, 1] = 0
                high_hasLock[next_room, agent_room, 1] = 0
                high_connect[agent_room, next_room] = 1
                high_connect[next_room, agent_room] = 1
            if high_hasLock[agent_room, next_room, 2] == 1 and got_key2:
                if know_rule is False:
                    print("knows rule!!!")
                know_rule = True
                done_reward = 10
                env_reward_sum += 0
                got_key2 = False
                has_open_lock2 = True
                high_hasLock[agent_room, next_room, 2] = 0
                high_hasLock[next_room, agent_room, 2] = 0
                high_connect[agent_room, next_room] = 1
                high_connect[next_room, agent_room] = 1
            agent_room = next_room
            if agent_next_done_x is not None:
                agent_x, agent_y = agent_next_done_x, agent_next_done_y
            else:
                agent_x, agent_y = env.random_agent_loc(agent_room // 4, agent_room % 4)
        elif high_connect[agent_room, next_room] == 0:
            done_reward = -100
            agent_x, agent_y = env.random_agent_loc(agent_room_x, agent_room_y)

        high_reward_set.append(done_reward)

    print("epoch {}".format(i_episode))
    print(room_sequence)
    print(act_sequence)
    print(high_reward_set)
    steps_list.append(total_env_steps)
    rewards_list.append(env_reward_sum)
    if room_sequence[-1] == goal_room:
        high_result = True
    else:
        high_result = False

    agent_room = env.identify_agent_room()
    goal_room = env.identify_goal_room()
    last_value = np.max(Q_table[room_sequence[-1], key_sequence[-1][0], key_sequence[-1][1], key_sequence[-1][2], key_sequence[-1][3], key_sequence[-1][4], key_sequence[-1][5], :])
    states = np.asarray(room_sequence).reshape(-1)
    update_q_table(last_value=last_value,
                   done=high_result,
                   states=states.astype('int'),
                   gotkeys=np.array(key_sequence).reshape(-1, 6),
                   acts=np.array(act_sequence).reshape(-1).astype('int'),
                   rwd=np.array(high_reward_set).reshape(-1))

    print(np.sum(high_connect))
    high_hasKey = np.zeros((num_rooms, num_colors))
    high_hasLock = np.zeros((num_rooms, num_rooms, num_colors))
    # key0_room, key1_room, key2_room = 14, 13, 6
    high_hasKey[6, 2] = 1
    high_hasKey[8, 1] = 1
    high_hasKey[14, 0] = 1
    high_hasLock[7, 6, 2] = 1
    high_hasLock[6, 7, 2] = 1
    high_hasLock[5, 1, 1] = 1
    high_hasLock[1, 5, 1] = 1
    high_hasLock[8, 4, 0] = 1
    high_hasLock[4, 8, 0] = 1
    high_connect[7, 6] = 0
    high_connect[6, 7] = 0
    high_connect[5, 1] = 0
    high_connect[1, 5] = 0
    high_connect[4, 8] = 0
    high_connect[8, 4] = 0
    # Q learning on the model
    for _ in range(3):
        model_Q_learning(high_connect, know_lock, know_key, know_rule)

    if i_episode > 200:
        plt.plot(np.array(subtask_rate))
        plt.savefig("subtask_rate.png")
        plt.close()

        print(steps_list)
        print(rewards_list)

        plt.plot(steps_list, rewards_list)
        plt.savefig("reward_curve.png")
        plt.show()
        np.savez("data", steps=np.array(steps_list), rewards=np.array(rewards_list), subtask_rate=np.array(subtask_rate))
        assert False
        high_arrived = np.zeros(num_rooms)
        high_arrived[agent_room] = 1
        high_connect_map = np.zeros((num_rooms, num_rooms))
        connect_relation_set, arrived_relation_set = [], []
        for r in range(num_rooms):
            for act in range(n_actions):
                if high_connect[r, act] == 1:
                    r_x, r_y = r // 4, r % 4
                    next_r_x, next_r_y = r_x + marco_action_delta[MACRO_ACTIONS[act]][0], \
                        r_y + marco_action_delta[MACRO_ACTIONS[act]][1]
                    next_r = next_r_x * 4 + next_r_y
                    high_connect_map[next_r, r] = 1
                    high_connect_map[r, next_r] = 1
                    if r == agent_room:
                        high_arrived[next_r] = 1

        goal_done = False
        t = 0
        while not goal_done:
            high_connect_map, high_connect_relation, high_arrived_new, high_arrived_relation = apply_forward_chaining(
                num_rooms, num_colors, high_connect_map,
                high_hasKey, high_hasLock, high_arrived,
                source=agent_room, goal=goal_room)
            connect_relation_set.append(high_connect_relation)
            arrived_relation_set.append(high_arrived_relation)
            t += 1
            print(high_arrived, high_arrived_new)
            if t > 10:
                print(t)
                break
            high_arrived = high_arrived_new
            if high_arrived[goal_room]:
                goal_done = True
        if goal_done:
            print("Success! Forward chaining steps {}".format(t))
            # restore optimal path
            obj = int(goal_room)
            connect_history = []
            for k in reversed(range(t)):
                if arrived_relation_set[k][obj] > -1:
                    n_obj = int(arrived_relation_set[k][obj])
                    connect_history.append((n_obj, obj))
                    obj = n_obj
            for connect_pair in reversed(connect_history):
                trace_back_connect(connect_pair[0], connect_pair[1], t)
        else:
            print("Goal not reached")

print('Complete')
env.render()
plt.ioff()
plt.show()


